Lower bounds on the Hausdorff dimension of some Julia sets

We present an algorithm for a rigorous computation of lower bounds on the Hausdorff dimensions of Julia sets for a wide class of holomorphic maps. We apply this algorithm to obtain lower bounds on the Hausdorff dimension of the Julia sets of some infinitely renormalizable real quadratic polynomials, including the Feigenbaum polynomial $p_{\,\mathrm{Feig}}(z)=z^2+c_{\,\mathrm{Feig}}$. In addition to that, we construct a piecewise constant function on $[-2,2]$ that provides rigorous lower bounds for the Hausdorff dimension of the Julia sets of all quadratic polynomials $p_c(z) = z^2+c$ with $c \in [-2,2]$. Finally, we verify the conjecture of Ludwik Jaksztas and Michel Zinsmeister that the Hausdorff dimension of the Julia set of a quadratic polynomial $p_c(z)=z^2+c$, is a $C^1$-smooth function of the real parameter $c$ on the interval $c\in(c_{\,\mathrm{Feig}},-3/4)$.

==> anc/README <==
The c++ code hypdim.cc used for the computations of the manuscript. Note that it uses the external interval library CAPD, which must be installed separately. Alternatively, any other interval package will work with a simple change to the source code and makefile.


==> anc/hypdim.cc <==
/*   File: hypdim.cc

	 Computes a rigorous lower bound for the HD of the Feigenbaum map.

	 We cover the tiles' boundaries using the hybrid disc/line class.
	 The underlying interval class comes from the CAPD library, but 
	 can be replaced by any other interval class.

	 The classical Feigenbaum parameter is given by
	 -1.4011551890 (with error bound 1e-10).

	 Other interesting Feigenbaum periodic points to explore:

	  -1.7864402555	[1,0,2]
	  -1.9427043547	[1,0,3,2]
	  -1.9855395300	[1, 0, 4, 3, 2]
	  -1.8622240226	[2, 0, 4, 3, 1]
	  -1.6319266544	[3, 0, 4, 2, 1]
	  -1.9963832458	[1, 0, 5, 4, 3, 2]
	  -1.9668432010	[2, 0, 5, 4, 3, 1]
	  -1.9075041928	[3, 0, 5, 4, 2, 1]
	  -1.7812168061	[2, 0, 5, 3, 1, 4]
	  -1.4831818301	[4, 0, 5, 2, 3, 1]

	 Also, the limit of the period-doubling cascade starting at the
	 period-3 real hyperbolic component of the Mandelbrot set is:
	   -1.7798180758


	 Syntax ex: ./hypdim [N_depth c_mid c_rad N_reg_discs N_x_discs y_tol]
				./hypdim 15 -1.4011551890 1e-10 20 1 1e-2

	 Author: Warwick Tucker
	 Email : warwick.tucker@monash.edu
	 Latest edit: Fri 01 Apr 2022 15:27:20 AEDT
*/

#include <algorithm>
#include <bits/stdc++.h>
#include <bitset>
#include <iostream>
#include <cmath>
#include <vector>
#include <list>
#include <fstream>
#include <omp.h>
#include <ctime>
#include <sys/time.h>
#include <unistd.h>

// We only use CAPD to get access to the interval class.
// Feel free to use any other interval library.
#include "capd/capdlib.h"
#define interval capd::Interval

using namespace std;

typedef std::vector<int> bVector;
typedef std::vector<double> dVector;
typedef std::vector<interval> iVector;

#undef PRINT_LISTS // Write enclosure info (one thread only)
//#define PRINT_LISTS
#undef OUTPUT_TEXT
#define OUTPUT_TEXT
#undef DO_EXTRA_WORK
//#define DO_EXTRA_WORK

const int NUM_XAXIS_COVER(1);
const int NUM_HALFCIRCLE_COVER(20);
const double Y_AXIS_TOL(1e-2);

//----------------------------------------------------------------------
// A basic timer that works for OMP code. Reports CPU and Wall timings.
//
void my_timer(const string &command)
{
	static const double MICRO(1e-6);
	timeval tim;
	static double t_start(0.0);
	static std::clock_t start_cpu_time;
	if (0 == command.compare("start"))
	{
		gettimeofday(&tim, NULL);
		t_start = tim.tv_sec + (tim.tv_usec * MICRO);
		start_cpu_time = std::clock();
	}
	if (0 == command.compare("stop"))
	{
		gettimeofday(&tim, NULL);
		double t_stop = tim.tv_sec + (tim.tv_usec * MICRO);
		double wall_time = t_stop - t_start;
		double cpu_time = ((clock() - start_cpu_time) / (double)CLOCKS_PER_SEC);
		if (wall_time < 60)
		{
			cout << "Wall time: " << setprecision(4) << fixed
				 << wall_time << " seconds." << endl;
			cout << "CPU time : " << setprecision(4) << fixed
				 << cpu_time << " seconds." << endl;
		}
		else
		{
			int tot_secs = (int)(wall_time);
			int hours = tot_secs / 3600;
			int mins = (tot_secs - 3600 * hours) / 60;
			int secs = tot_secs - hours * 3600 - mins * 60;
			cout << "Wall time: " << setprecision(4) << fixed
				 << hours << " hours, " << mins << " minutes, and "
				 << secs << " seconds." << endl;
			tot_secs = (int)(cpu_time);
			hours = tot_secs / 3600;
			mins = (tot_secs - 3600 * hours) / 60;
			secs = tot_secs - hours * 3600 - mins * 60;
			cout << "CPU time : " << setprecision(4) << fixed
				 << hours << " hours, " << mins << " minutes, and "
				 << secs << " seconds." << endl;
		}
	}
}

//----------------------------------------------------------------------
// Help functions for the CAPD interval class
//
double diameter(const interval &x)
{
	return rightBound(diam(x));
}
double Inf(const interval &x)
{
	return x.leftBound();
}

double Sup(const interval &x)
{
	return x.rightBound();
}

double Mid(const interval &x)
{
	return x.mid().rightBound();
}

void interval2midrad(double &mid, double &rad, const interval &x)
{
	mid = Inf(x) + 0.5 * diameter(x); // Compute an approximate midpoint
	rad = Sup(mid - x.leftBound());	  // and an upper bound on the radius.
}

interval atan2(const interval &y, const interval &x)
{
	if (0.0 < Inf(x))
		return atan(y / x);
	if ((Sup(x) < 0.0) && (0.0 <= Inf(y)))
		return atan(y / x) + interval::pi();
	if ((Sup(x) < 0.0) && (Sup(y) < 0.0))
		return atan(y / x) - interval::pi();
	cout << "atan2: x = " << x << "; y = " << y << endl;
	return atan(y / x);
}

//----------------------------------------------------------------------
// Help functions for the CAPD *Vector classes.
//
double maxDiam(const iVector &M)
{
	double res = 0.0;
	int row = M.size();
	for (int i = 0; i < row; i++)
	{
		double dij = diameter(M[i]);
		if (res < dij)
			res = dij;
	}
	return res;
}

iVector iv_inf(const iVector &M)
{
	int row = M.size();
	iVector N(row);
	for (int i = 0; i < row; i++)
	{
		N[i] = interval(Inf(M[i]));
	}
	return N;
}

dVector Inf(const iVector &M)
{
	int row = M.size();
	dVector N(row);
	for (int i = 0; i < row; i++)
	{
		N[i] = Inf(M[i]);
	}
	return N;
}

dVector Sup(const iVector &M)
{
	int row = M.size();
	dVector N(row);
	for (int i = 0; i < row; i++)
	{
		N[i] = Sup(M[i]);
	}
	return N;
}

//----------------------------------------------------------------------
// The hybrid disc/line class. By default all discs are of 'full' type.
// Only one contructor can set the type to 'xaxis' or 'yaxis', and only
// the sqrt and binary minus can change the disctype.
//
enum disctype
{
	xaxis,
	yaxis,
	full
};

class disc
{
	friend disc operator-(const disc &d1, const disc &d2);
	friend disc operator-(const disc &d) { return disc(-d.x, -d.y, d.r, d.dt); }
	friend disc conj(const disc &d) { return disc(d.x, -d.y, d.r, d.dt); }
	friend disc sqrt(const disc &d);
	friend double getx(const disc &d) { return d.x; }
	friend double gety(const disc &d) { return d.y; }
	friend double getr(const disc &d) { return d.r; }
	friend disctype getdt(const disc &d) { return d.dt; }
	friend double mindist(const disc &d);
	friend double maxdist(const disc &d);
	friend interval abs(const disc &d) { return interval(mindist(d), maxdist(d)); }
	friend ostream &operator<<(ostream &, const disc &);

public:
	disc() {}
	disc(double _x)
	{
		x = _x;
		y = 0.0;
		r = 0.0;
	}
	disc(double _x, double _y)
	{
		x = _x;
		y = _y;
		r = 0.0;
	}
	disc(double _x, double _y, double _r)
	{
		x = _x;
		y = _y;
		r = _r;
	}
	disc(double _x, double _y, double _r, disctype _dt)
	{
		x = _x;
		y = _y;
		r = _r;
		dt = _dt;
	}

private:
	double x;
	double y;
	double r;
	disctype dt = full; // By defult, a disc is a full disc.
};

disc operator-(const disc &d1, const disc &d2)
{
	disc result;

	interval new_x = interval(d1.x) - interval(d2.x);
	interval new_y = interval(d1.y) - interval(d2.y);
	interval new_r = interval(d1.r) + interval(d2.r);
	result.x = Mid(new_x);
	result.y = Mid(new_y);
	result.r = Sup(new_r + (diam(new_x) + diam(new_y)));
	result.dt = full;

	// The only situation when we need to take care of the disctype.
	if ((getdt(d1) == xaxis) && (getdt(d2) == xaxis))
	{
		result.dt = xaxis;
	}
	return result;
}

disc sqrt(const disc &d)
{
	interval mag = sqrt(abs(d));

	// Take care when the disc straddles the origin. Should rarely happen...
	if (Inf(mag) == 0.0)
	{
		// cout << "disc::sqrt - input straddles the origin." << endl;
		return disc(0.0, 0.0, Sup(mag));
	}

	interval R = 0.5 * diam(mag);
	interval R0 = mag.mid();
	interval iv_x(getx(d));
	interval iv_y(gety(d));
	interval v = 0.5 * atan2(iv_y, iv_x); // In [-pi/2, +pi/2].
	interval x_coord = R0 * cos(v);
	interval y_coord = R0 * sin(v);
	interval R1 = R + diam(x_coord) + diam(y_coord);
	// Make clean branch-cuts map to the UHP.
	if ((getx(d) < 0.0) && (gety(d) == 0.0))
	{
		return disc(0.0, Mid(R0), Sup(R1));
	}

	return disc(Mid(x_coord), Mid(y_coord), Sup(R1));
}

double mindist(const disc &d)
{
	interval dist = sqrt(sqr(interval(getx(d))) + sqr(interval(gety(d))));
	dist -= interval(getr(d));
	if (Inf(dist) >= 0.0)
		return Inf(dist);
	return 0.0;
}

double maxdist(const disc &d)
{
	interval dist = sqrt(sqr(interval(getx(d))) + sqr(interval(gety(d))));
	dist += interval(getr(d));
	return Sup(dist);
}

ostream &operator<<(ostream &os, const disc &d)
{
	return os << '{' << d.x << ',' << d.y << ';' << d.r << '}' << ", dt = " << d.dt;
}

//----------------------------------------------------------------------
// Return the i as its binary string of length N. Here 0 <= i <= 2^N-1.
//
bVector convertToBinaryString(int i, int N)
{
	bVector bsi(N);
	int k = i;
	int idx = N - 1;
	while (k != 0)
	{
		if (k % 2 == 0)
			bsi[idx] = 0;
		else
			bsi[idx] = 1;
		idx--;
		k /= 2;
	}
	return bsi;
}

//----------------------------------------------------------------------
// Generate a disc covering of the half circle of radius 2. We select
// the UHP if b = 1, and the LHP if b = 0.
//
void halfCircle(list<disc> &dList, int b, int num_halfcircle_cover, int num_xaxis_cover)
{
	interval iv_pi = interval::pi();
	int N1 = num_halfcircle_cover;
	int sign = 1;
	if (b == 0)
		sign = -1;
	interval r0 = 2.0;
	interval r1 = r0 * iv_pi / (4 * (N1 - 1));
	for (int i = 1; i <= N1; i++)
	{
		interval argi = (i - 1) * iv_pi / (2 * (N1 - 1));
		interval x_coord = r0 * cos(argi);
		interval y_coord = sign * r0 * sin(argi);
		interval r_coord = r1 + diam(x_coord) + diam(y_coord);
		disc d1(+Mid(x_coord), Mid(y_coord), Sup(r_coord));
		disc d2(-Mid(x_coord), Mid(y_coord), Sup(r_coord));
		dList.push_back(d1);
		dList.push_back(d2);
	}

	int N2 = num_xaxis_cover;
	interval dx = interval(4.0) / N2;
	double xlo(-2.0);
	for (int i = 1; i <= N2; i++)
	{
		double mid, rad;
		double xhi = Sup(xlo + dx);
		if (xhi > 2.0)
			xhi = 2.0;
		interval x(xlo, xhi);
		interval2midrad(mid, rad, x);
		disc d(mid, 0.0, rad, xaxis);
		dList.push_back(d);
		xlo = xhi;
	}
}

//----------------------------------------------------------------------
// Prints (and preserves) a list of discs.
//
void printMyList(list<disc> const &printList, const string &txtFileName)
{
	ofstream txtFile(txtFileName.c_str(), ios_base::out);
	if (!txtFile)
	{
		cout << "Cannot open file: " << txtFileName << " for writing" << endl;
		exit(1);
	}
	if (printList.empty())
	{
		cout << "list is empty." << endl;
		return;
	}
	cout << "Writing the list to '" << txtFileName
		 << "'. (" << printList.size() << " units)." << endl;
	for (auto const &d : printList)
	{
		txtFile << getx(d) << " " << gety(d) << " " << getr(d)
				<< " " << getdt(d) << endl;
	}
}

//----------------------------------------------------------------------
// Moves the contents of inList into outList.
//
void moveList(list<disc> &outList, list<disc> &inList)
{
	outList.swap(inList);
	inList.clear();
}

//----------------------------------------------------------------------
// Moves a disc to a designated quadrant. Preserves that disctype.
//
disc moveToQuadrant(const disc &d, int quadrant)
{
	disc d_out = d; // Very important to initialise to d!!!
	double x = getx(d);
	double y = gety(d);
	double a = atan2(y, x);

	switch (quadrant)
	{
	case 1:
		if (a < 0.0)
			d_out = conj(d);
		break;
	case 2:
		if (a <= 0.0)
			d_out = -d;
		break;
	case 3:
		if (a >= 0.0)
			d_out = -d;
		break;
	case 4:
		if (a > 0.0)
			d_out = conj(d);
		break;
	default:
		cout << "moveToQuadrand: We should not be here!" << endl;
	}
	return d_out;
}

//----------------------------------------------------------------------
// Splits an interval yval into smaller discs, and
// stores them as type 'yaxis' in the correct quadrant.
//
void splitAndStore(list<disc> &sList, const interval &yval, int quadrant, double y_axis_tol)
{
	int N = ceil(diameter(yval) / y_axis_tol); // The number of new discs.
	interval dy = diam(yval) / N;
	double ylo(Inf(yval));
	for (int i = 1; i <= N; i++)
	{
		double mid, rad;
		double yhi = Sup(ylo + dy);
		if (yhi > Sup(yval)) // Preserve the upper bound.
			yhi = Sup(yval);
		interval y(ylo, yhi);
		interval2midrad(mid, rad, y);
		disc d(0.0, mid, rad, yaxis);				  // Store as disctype 'yaxis'.
		sList.push_back(moveToQuadrant(d, quadrant)); // Move to correct quadrant.
		ylo = yhi;
	}
}

//----------------------------------------------------------------------
// Computes the inverse of f over all dList.
//
void f_inverse(list<disc> &sList, list<disc> &dList, int quadrant, const disc &c, double y_axis_tol)
{
	while (!dList.empty())
	{
		disc d = dList.front();
		dList.pop_front();
		disc dmc = d - c; // We first perform the subtraction by c.

		// If dmc is a real interval containing zero, we split it.
		if ((getdt(dmc) == xaxis))
		{
			if (0.0 < mindist(dmc))
			{ // If dmc does not contain the origin.
				interval new_range = sqrt(abs(dmc));
				double new_mid, new_rad;
				interval2midrad(new_mid, new_rad, new_range);
				if (0.0 < getx(dmc))
				{ // dmc is all positive.
					disc dp(new_mid, 0.0, new_rad, xaxis);
					sList.push_back(moveToQuadrant(dp, quadrant));
				}
				else
				{ // dmc is all negative.
					splitAndStore(sList, new_range, quadrant, y_axis_tol);
				}
			}
			else
			{ // If dmc contains the origin.
				// We form the non-positive part [mid - rad, 0] (x-axis).
				interval minx = interval(getx(dmc)) - interval(getr(dmc));
				// And construct its square root (positive y-axis).
				interval yval(0.0, Sup(sqrt(-minx))); // Don't forget the '-'!!!
				// Here we split yval into small intervals, each which
				// is converted to a small disc of type 'yaxis'.
				splitAndStore(sList, yval, quadrant, y_axis_tol);

				// We form the non-negative part [0, mid + rad].
				interval maxx = interval(getx(dmc)) + interval(getr(dmc));
				// And construct its square root (positive x-axis).
				interval xval(0.0, Sup(sqrt(maxx)));
				double x_mid, x_rad;
				interval2midrad(x_mid, x_rad, xval);
				disc d2(x_mid, 0.0, x_rad, xaxis);
				// Now place d2 in the right quadrant.
				sList.push_back(moveToQuadrant(d2, quadrant));
			}
		}
		else
		{						 // In all other cases (i.e. not xaxis).
			disc d1 = sqrt(dmc); // The positive branch of the square root.
			sList.push_back(moveToQuadrant(d1, quadrant));
		}
	}
}

//----------------------------------------------------------------------
// Converts the reverse binary vector into a decimal integer.
//
int bvToInt(const bVector &bv)
{
	int result(0);
	int N = bv.size();
	for (int i = N - 1; i >= 0; i--)
		result += bv[i] * exp2(N - 1 - i);
	return result;
}

//----------------------------------------------------------------------
// Computes the unique tile corresponding to the label n.
// Returns the tile's maxmin and maxmax distance to the origin.
//
interval computeOneTile(int n, int N, const disc &c,
						int num_halfcircle_cover, int num_xaxis_cover, double y_axis_tol)
{
	bVector bv = convertToBinaryString(n, N);
	list<disc> dList, sList;
	int b = bv[N - 1];
	halfCircle(dList, b, num_halfcircle_cover, num_xaxis_cover);
#ifdef PRINT_LISTS
	if (n == 0)
	{
#pragma omp critical
		printMyList(dList, "halfcircleneg.txt");
	}
	if (n == 1)
	{
#pragma omp critical
		printMyList(dList, "halfcirclepos.txt");
	}
#endif
	for (int i = N - 1; i >= 1; i--)
	{
		int quadrant = 4 - (2 * bv[i - 1] + bv[i]);
		f_inverse(sList, dList, quadrant, c, y_axis_tol);
		moveList(dList, sList);
	}
	// The tile is now covered by dList. Save to file if needed.
#ifdef PRINT_LISTS
#pragma omp critical
	{
		stringstream ss;
		ss << "tile" << n << ".txt";
		string filename = ss.str();
		printMyList(dList, filename.c_str());
	}
#endif

	// We now compute the maxmin and maxmax distance to the origin.
	double inf_d(0.0);
	double sup_d(0.0);
	for (auto const &d : dList)
	{
		if (inf_d < mindist(d))
			inf_d = mindist(d);
		if (sup_d < maxdist(d))
			sup_d = maxdist(d);
	}
	return interval(inf_d, sup_d);
}

//----------------------------------------------------------------------
// Computes the set of tiles at level N, finds their maxmin/maxmax
// distances, and generates the (modified) McMullen matrix entries.
// By modified, we mean that the matrix entries are 1/(2*max{|DF(z)|}).
//
void computeAllTiles(iVector &MMV, int N, const disc &c,
					 int num_halfcircle_cover, int num_xaxis_cover, double y_axis_tol)
{
	int K = exp2(N) / 4; // K = 2^(N-2).

	// Compute tiles in parallel.-----------------------------------------
#pragma omp parallel for
	for (int i = 0; i < K; i++)
	{
		interval d = computeOneTile(i, N, c, num_halfcircle_cover, num_xaxis_cover, y_axis_tol);
		MMV[i] = 0.5 / d; // Note that this is 1/|DF(\z)|.
	}					  // End of parallel segment.-----------------------------------------
}

//----------------------------------------------------------------------
// Computes the spectral radius enclosure via Collatz' method.
//
void getRatios(interval &spec_rad, const iVector &v_new,
			   const iVector &v_old)
{
	int n = v_old.size() / 2; // Thanks to the 4-fold symmetry.
	interval qi = v_new[0] / v_old[0];
	double min_rad = Inf(qi);
	double max_rad = Sup(qi);
	for (int i = 1; i < n; i++)
	{
		qi = v_new[i] / v_old[i];
		double min_ri = Inf(qi);
		if (min_rad > min_ri)
			min_rad = min_ri;
		double max_ri = Sup(qi);
		if (max_rad < max_ri)
			max_rad = max_ri;
	}
	spec_rad = interval(min_rad, max_rad);
}

//----------------------------------------------------------------------
// Just an interval wrapper for pow.
//
interval pow(interval x, double a)
{
	return power(x, a);
}

//----------------------------------------------------------------------
// A component-wise (interval) matrix power.
//
template <typename T1, typename T2>
void raiseToPower(T1 &A, double d)
{
	int row = A.size();
#pragma omp parallel for
	for (int i = 0; i < row; i++)
	{
		T2 ai = A[i];
		A[i] = pow(ai, d);
	}
}

//----------------------------------------------------------------------
// A tailored-made fast matrix/vector multiplication, using the special
// and sparse structure of the McMullen-type matrix, compressed into the
// vector A. If the full matrix is of size dim*dim, we only have to
// consider the upper left (dim/4)*(dim/2) matrix multiplied with the
// (dim/4)-vectors.
//
template <typename T>
void fast_mult(T &Av, const T &A, const T &v)
{
	int K = A.size(); // K = dim/2.
	int L = K / 2;	  // L = dim/4.

#pragma omp parallel for
	for (int i = 0; i < L; i++)
	{
		int j1 = 2 * i;
		int j2 = j1 + 1;
		Av[i] = A[j1] * v[j1] + A[j2] * v[j2];
		Av[K - 1 - i] = Av[i]; // Using the symmetry.
	}
}

//----------------------------------------------------------------------
// Based on the result of Collatz - 1942.
//
interval spectralBound(const iVector &A, double tol)
{
	// The special case when MM is a 2*2 matrix with identical elements.
	if (A.size() == 1)
		return 2 * A[0];

	int n = A.size();
	iVector v_new(n);
	for (int i = 0; i < n; i++)
		v_new[i] = interval(1.0);

	interval spec_rad(0.0);
	for (int i = 1; i <= 500; i++)
	{
		iVector v_old(v_new);
		fast_mult<iVector>(v_new, A, v_old);
		getRatios(spec_rad, v_new, v_old);
		if ((Sup(spec_rad) < 1.0) || (1.0 < Inf(spec_rad)))
			break;
		if (diam(spec_rad) < tol)
			break;
	}
	return spec_rad;
}

//----------------------------------------------------------------------
// We want to find the largest d such that, for any A in MM^d, the
// spectral radius of A is greater than one; 1 < rho(A). We prove
// this by taking A = Inf(MM^d). This is OK, since if A and B are
// primitive, then A <= B (component-wise)-> rho(A) <= rho(B).
//
interval bisectionSearch(const iVector &MM, double tol)
{
	double d_lo = 0.1;
	double d_hi = 2.0; // Bounds on the search domain.
	while (d_hi - d_lo > tol)
	{
		double d_mp = 0.5 * (d_lo + d_hi); // The midpoint.
		iVector MM_d = MM;
		raiseToPower<iVector, interval>(MM_d, d_mp);
		iVector A_d = iv_inf(MM_d);
		interval sr = spectralBound(A_d, tol);
		if (1.0 < Inf(sr)) // We have understimated the HD.
			d_lo = d_mp;
		else // We have overestimated the HD.
			d_hi = d_mp;
	}
	return interval(d_lo, d_hi);
}

//----------------------------------------------------------------------
// Given a guess for a lower bound (hd) on the Hausdorff dimension, we
// want to check if 1 < rho(A), where A = Inf(MM^hd). This would prove
// that hd indeed is a valid lower bound. We are using the fact that if
// A and B are primitive, then A <= B (component-wise)-> rho(A) <= rho(B).
//
bool confirmLowerBound(const iVector &MM, double hd)
{
	iVector MM_hd(MM);
	raiseToPower<iVector, interval>(MM_hd, hd);
	iVector A_hd(iv_inf(MM_hd));
	interval sr = spectralBound(A_hd, 1e-13);

	if (1.0 < Inf(sr))
		return true;
	return false;
}

//----------------------------------------------------------------------
// Compute the ratios we need for Collatz' theorem. Non-rigorous!
//
void getRatios(double &spec_min, double &spec_max,
			   const dVector &v_new, const dVector &v_old)
{
	int n = v_old.size() / 2; // Thanks to the 4-fold symmetry.
	spec_min = v_new[0] / v_old[0];
	spec_max = spec_min;
	for (int i = 1; i < n; i++)
	{
		double qi = v_new[i] / v_old[i];
		if (spec_min > qi)
			spec_min = qi;
		if (spec_max < qi)
			spec_max = qi;
	}
}

//----------------------------------------------------------------------
// A non-rigorous spectral radius estimator. By Collatz' theorem, we
// we have spec_min <= rho <= spec_max (apart from rounding errors).
//
double spectralEstimate(const dVector &A, double tol)
{
	int n = A.size();
	dVector v_new(n);
	for (int i = 0; i < n; i++)
		v_new[i] = 1.0;

	double spec_min, spec_max;
	for (int i = 1; i <= 500; i++)
	{
		dVector v_old(v_new);
		fast_mult<dVector>(v_new, A, v_old);
		getRatios(spec_min, spec_max, v_new, v_old);
		if ((spec_max < 1.0) || (1.0 < spec_min))
			break;
		if (spec_max - spec_min < tol)
			break;
	}
	return spec_min; // We return the lower bound.
}

//----------------------------------------------------------------------
// A non-rigorous bisection search for the spectral radius of M.
// We return an educated guess for a lower bound on the Hausdorff
// dimension, later to be verified by a rigorous method.
//
double nonRigorousEstimate(const dVector &M, double tol)
{
	// The special case when MM is a 2*2 matrix with identical elements.
	if (M.size() == 1)					  // We then have an explicit formula
		return -log(2) / log(M[0]) - tol; // for the Hausdorff dimension.

	double d_lo = 0.1; // 1 < rho(M^d_lo).
	double d_hi = 2.0; // rho(M^d_hi) < 1.
	double d_mp = 1.0;
	while (d_hi - d_lo > tol)
	{
		d_mp = 0.5 * (d_lo + d_hi);
		dVector Md(M);
		raiseToPower<dVector, double>(Md, d_mp);
		double rho = spectralEstimate(Md, tol);
		if (1.0 < rho) // We have understimated the HD.
			d_lo = d_mp;
		else // We have overestimated the HD.
			d_hi = d_mp;
	}
	return d_lo; // 1 < rho(M^d_lo).
}

//----------------------------------------------------------------------
// The mains.
//
int main(int argc, char **argv)
{
	int N(2); // The bit string length; must be at least 2.
	if (argc > 1)
		N = atoi(argv[1]); // Input bit string lenght.
	if (N < 2)
	{
		cerr << "N must be at least 2. Quitting!" << endl;
		exit(0);
	}
	double mid_c(-1.4011551890); // The classical Feigenbaum parameter.
	if (argc > 2)
		mid_c = atof(argv[2]); // Input parameter.
	double rad_c(1e-10);	   // The default parameter radius.
	if (argc > 3)
		rad_c = atof(argv[3]); // Input parameter radius.

	// The parameter c is an interval on the (negative) x-axis.
	const disc c(mid_c, 0.0, rad_c, xaxis);

	// See if there are further input parameters to pass on.
	int num_halfcircle_cover(NUM_HALFCIRCLE_COVER); // # full circles to use.
	if (argc > 4)
		num_halfcircle_cover = atoi(argv[4]); // Input # full circles to use.
	int num_xaxis_cover(NUM_XAXIS_COVER);	  // # flat circles to use.
	if (argc > 5)
		num_xaxis_cover = atoi(argv[5]); // Input # flat circles to use.
	double y_axis_tol(Y_AXIS_TOL);		 // Splitting tolerance for the y-axis.
	if (argc > 6)
		y_axis_tol = atof(argv[6]); // Input splitting tolerance.

#ifdef OUTPUT_TEXT
	char hostname[1024];
	gethostname(hostname, 1024);
	time_t curr = time(0);

	cout << endl
		 << "------------------------------------------------------------"
		 << endl
		 << "-------------------------- hypdim --------------------------"
		 << endl
		 << "Specifications:" << endl
		 << "Latest compilation: " << __DATE__ << ", " << __TIME__ << endl
		 << "Running on host '" << hostname << "' with "
		 << omp_get_num_procs() << " CPUs and " << omp_get_max_threads()
		 << " threads. " << endl
		 << "Started computations: " << ctime(&curr)
		 << "------------------------------------------------------------"
		 << endl;
#endif

	// Tile computations--------------------------------------------------
	cout << "Tile computations: " << endl;
	my_timer("start");

	cout << "Covering the half circles with " << 2 * num_halfcircle_cover - 1
		 << " discs each. " << endl;
	cout << "Covering the x-axis with " << num_xaxis_cover
		 << " collapsed discs." << endl;
	cout << "Splitting the y-axis with tol: " << y_axis_tol << endl;
	cout << "c = " << setprecision(12) << c << endl;
	int dim = pow(2, N - 1);
	int K = dim / 2;
	cout << "Computing " << K << " tiles to depth " << N << endl;
	iVector MMV(K); // The McMullen vector (upper left 1/4 of the matrix).
	computeAllTiles(MMV, N, c, num_halfcircle_cover, num_xaxis_cover, y_axis_tol);
	// cout << "MMV = " << endl << MMV << endl;
	cout << "maxDiam(MM) = " << setprecision(17) << maxDiam(MMV) << endl;
	my_timer("stop");
	cout << "------------------------------------------------------------"
		 << endl
		 << flush;

	// Non-rigorous estimate----------------------------------------------
	cout << "Non-rigorous lower bound: " << endl;
	my_timer("start");
	double tol = 1e-10;
	cout << "tol = " << setprecision(1) << scientific << tol << endl;
	double hd_lo = nonRigorousEstimate(Inf(MMV), tol);
	cout << "hd_lo = " << setprecision(17) << hd_lo << endl;
#ifdef DO_EXTRA_WORK
	double hd_hi = nonRigorousEstimate(Sup(MMV), tol);
	cout << "hd_hi = " << setprecision(17) << hd_hi << endl;
#endif
	my_timer("stop");
	cout << "------------------------------------------------------------"
		 << endl
		 << flush;

	// Confirm lower bound------------------------------------------------
	cout << "Confirm lower bound: " << endl;
	my_timer("start");
	if (confirmLowerBound(MMV, hd_lo))
		cout << "Confirmed that HD >= " << setprecision(17) << hd_lo << endl;
	else
		cout << "Failure to confirm lower bound." << endl;
	my_timer("stop");
	cout << "------------------------------------------------------------"
		 << endl
		 << flush;

#ifdef DO_EXTRA_WORK
	// Compute enclosures ------------------------------------------------
	cout << "Computing enclosures: " << endl;
	my_timer("start");
	interval HD = bisectionSearch(MMV, tol);
	cout << "HD = " << setprecision(17) << HD << endl;
	my_timer("stop");
#endif

	curr = time(0);
	cout << "Ended computations: " << ctime(&curr)
		 << "------------------------------------------------------------"
		 << endl;
	return 0;
}

==> anc/makefile <==
# Last modified: Wed 15 Sep 2021 15:46:46 AEST.
#
# A simple Makefile.

default :
	@-echo ""; exit 0
	@echo "****************** HYPERBOLIC DIMENSION ******************"
	@echo "";
	@echo "You must specify 'make target', where the 'target' can be:"
	@echo ""	
	@echo ""	
	@echo "    hypdim                                   "			
	@echo ""
	@echo "    hypdim_static                            "			
	@echo ""			
	@echo "    tidy / clean            (tidy / clean up)"
	@echo "";

# -----------------------------------------------------------------------

#-----------------------CAPD stuff--------------------------------------
CAPD = /usr/local/capd-capdDynSys-5.1.13-dev-ubuntu_x86-x86_64/usr/local
INCLUDE = `$(CAPD)/bin/capd-config --cflags`
LIBS = `$(CAPD)/bin/capd-config --libs`
#-----------------------------------------------------------------------

PROGRAMS = hypdim hypdim_static

all: $(PROGRAMS)

#-----------------------------------------------------------------------

hypdim: hypdim.cc
	g++ -Wall -fopenmp -O2 $(INCLUDE) $@.cc $(LIBS) -o $@

# For including all libs statically
hypdim_static: hypdim.cc
	g++ -Wall -fopenmp  -static -static-libgcc -static-libstdc++ -O2 \
	$(INCLUDE) hypdim.cc $(LIBS) -o $@

# -----------------------------------------------------------------------
# TIDY UP
# -----------------------------------------------------------------------

tidy:
	@ - rm -f *.o *~

#-----------------------------------------------------------------------
# CLEAN UP
# -----------------------------------------------------------------------

clean:
	@ - rm -f *.o *~ $(PROGRAMS)

# -----------------------------------------------------------------------


